Bottomonia suppression in 2.76 TeV Pb-Pb collisions

We compute the QGP suppression of Upsilon(1s), Upsilon(2s), Upsilon(3s), chi_b1, and chi_b2 states in sqrt(s_NN)=2.76 TeV Pb-Pb collisions. Using the suppression of each of these states, we estimate the inclusive R_AA for the Upsilon(1s) and Upsilon(2s) states as a function of N_part, y, and p_T including the effect of excited state feed down. We find that our model provides a reasonable description of preliminary CMS results for the N_part-, y-, and p_T-dependence of R_AA for both the Upsilon(1s) and Upsilon(2s). Comparing to our previous model predictions, we find a flatter rapidity dependence, thereby reducing some of the tension between our model and ALICE forward-rapidity results for Upsilon(1s) suppression.

==> anc/Y1sNpart.tsv <==
#Y1s-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9969966153722092	0.9970239526923571	0.9970308504809248
20	0.8835651313640314	0.9183558353068613	0.9410269496885784
40	0.7661053689594874	0.8255719793644037	0.8774285117462834
60	0.6788855592646216	0.7487105757727811	0.8120874596421059
80	0.6130644042066437	0.68465198536996	0.7523347377750853
100	0.5625565422452733	0.6346516744357286	0.7044617949328744
120	0.5236917933342096	0.5936586723237706	0.6643914321185687
140	0.49095977357764137	0.5591338504751909	0.6297708147626071
160	0.46322492239140994	0.5298090003960363	0.5998376773189453
180	0.4396522947708837	0.5047430418185526	0.5740275537912559
200	0.4193274425064941	0.4828339538355526	0.551292591447484
220	0.4014856787102056	0.4631601960806702	0.5307565468476947
240	0.38572129657368165	0.44545997665683473	0.5122308686939693
260	0.3714864969282718	0.4293798152165919	0.49546096859359334
280	0.35858842804721147	0.4147972704905337	0.4802382843487958
300	0.3466146247320586	0.401450536140066	0.46611275571182054
320	0.33553352537853337	0.3892122616464603	0.45293904183955747
340	0.3253005107166321	0.37777698167661344	0.44038205385614937
360	0.3156292941077887	0.3667408268063493	0.42819806805491345
380	0.3060276484179983	0.35554262301033146	0.41604423383766836
400	0.2956878063127686	0.34413584927966423	0.40356213784647627
# Eof

==> anc/Y1sPTTable.tsv <==
#Y1s-pT
#pT	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.4132162390756259	0.4617467639608727	0.5162179081379845
1	0.41325404882077865	0.4618004092235626	0.5163562546547199
2	0.4131494905989928	0.4616152079006605	0.5161280766559715
3	0.41311244783599627	0.4615472718460758	0.5160304113902077
4	0.41335280395751683	0.4619527129137177	0.5165602961058968
5	0.41408044238928243	0.4631876429574954	0.5182147680515071
6	0.4155052465570208	0.4656081738313182	0.5214908644755071
7	0.41783709988645995	0.4695704173890952	0.5268856226263648
8	0.42128588580332765	0.4754304854847357	0.5348960797525489
9	0.4260614877333518	0.48354448997214894	0.5460192731025275
10	0.4323737891022602	0.4942685427052441	0.560752239924769
11	0.43642689376434335	0.5004023097773702	0.5690309763076852
12	0.4404803651535988	0.5061274573099321	0.5766020158410585
13	0.444648221375587	0.5115969310722732	0.5836254419110266
14	0.4490444805358686	0.5169636768337365	0.590261337903727
15	0.4537831607400042	0.5223806403636653	0.5966697872052974
16	0.4589782800935543	0.5280007674314028	0.6030108732018754
17	0.4647438567020795	0.5339770038062921	0.6094446792795987
18	0.47119390867114036	0.5404622952576765	0.6161312888246049
19	0.4784424541062975	0.5476095875548993	0.6232307852230315
20	0.48660351111311145	0.5555718264673034	0.6309032518610164
# Eof

==> anc/Y1sRapidity.tsv <==
#Y1s-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.426214214695504	0.48302280072457565	0.5453617067457105
0.2	0.4262401283505463	0.4830501886919393	0.5453931213534859
0.4	0.4263132260847985	0.4831100568586688	0.5454557558706883
0.6000000000000001	0.4264349761818654	0.4832365409875994	0.5456002884646058
0.8	0.4266662786207741	0.483488934789801	0.5458618812329509
1.	0.4270982025949127	0.4839485682484585	0.5463653077090487
1.2000000000000002	0.427801085006674	0.4847141200687938	0.5472175053353676
1.4000000000000001	0.4288392635073315	0.485843701784195	0.5485475105639211
1.6	0.43019452215992127	0.48745520850036406	0.5504665974983459
1.8	0.43198493100751306	0.48963856304389886	0.5530104689236883
2.	0.43437822360683975	0.4924157236509006	0.5563960493342031
2.2	0.43747946167605445	0.4962497940532648	0.5609644312311035
2.4000000000000004	0.441578803060981	0.5013394685827041	0.566988073349771
2.6	0.4473800723640994	0.5081806238361433	0.5751805642570855
2.8000000000000003	0.45543539911927816	0.5176352089526187	0.5859070610717729
3.	0.46615300530815745	0.5298123991286526	0.5998902130364248
3.2	0.480042997908366	0.5452566402487729	0.6172331697573472
3.4000000000000004	0.49725098711460997	0.5642441908466423	0.638440210357774
3.6	0.5180532060982637	0.5873160070674804	0.6639866228292863
3.8000000000000003	0.5430928756745502	0.6144474077264126	0.6939908111672705
4.	0.5725143052574746	0.6459926413249873	0.7281595020277509
4.2	0.6064577766667749	0.681818041777659	0.7664504419200039
4.4	0.6456494823176406	0.7225297561195216	0.8087423303549841
4.6000000000000005	0.6881346463019418	0.7654667388147789	0.848962646628181
4.800000000000001	0.7334784432536889	0.8093221135504175	0.8840333732542358
5.	0.7814327304925548	0.8539792420843824	0.9153457503196631
5.2	0.8313164249468036	0.8940996860632752	0.9349253203704253
5.4	0.8789139784445272	0.9253831292260218	0.9467369750170259
5.6000000000000005	0.9207355433611082	0.9489178043814416	0.957328670154623
5.800000000000001	0.952325881656598	0.9663828268956403	0.9693247681404529
6.	0.9755862403932877	0.9798704681022845	0.9811433529956315
6.2	0.988871463509448	0.9900609913199862	0.990476163238717
6.4	0.9951538298221657	0.9955845841357243	0.9957181645618371
6.6000000000000005	0.9972908532173314	0.9973467985039968	0.9973491539999999
6.800000000000001	0.9973491539999999	0.9973491539999999	0.9973491539999999
# Eof

==> anc/Y2sNpart.tsv <==
#Y2s-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9977087947303482	0.9975736389614271	0.9976077979660432
20	0.6632231474995135	0.7273917506302815	0.737836917932126
40	0.4568603503759826	0.512081742642057	0.5368073597593951
60	0.3436669360916305	0.3970781230615974	0.42316041868564513
80	0.2728031418192027	0.32310372978437085	0.3483778910193832
100	0.22503388888379866	0.27071907981674914	0.2950409507114234
120	0.1947148721798124	0.23347982730123173	0.25653558537993454
140	0.17136962075423673	0.20527804096981497	0.2255228644164508
160	0.15270980236012321	0.1832448977442983	0.2009087598584089
180	0.13705462601129323	0.1652555142918223	0.1818916698605907
200	0.12420695323563118	0.1503959567480061	0.1666007345003963
220	0.11400193138956786	0.1379019683344865	0.15347148895937449
240	0.10573352250977314	0.12744756293031317	0.14218102073921782
260	0.09844841005976984	0.11859258295770057	0.13229332237225455
280	0.09194279463868936	0.11101802776695976	0.1236514470891839
300	0.08578522299673091	0.1040361200029788	0.1159196061906403
320	0.08001849003386624	0.09752683443492466	0.10890843109481119
340	0.07479169829448362	0.09124171866770717	0.10215891290640118
360	0.06985549367639882	0.0851424090810819	0.09548941999695115
380	0.06482950504897035	0.07913177750401895	0.08872843448186536
400	0.05951709689257837	0.07261028792604161	0.08240996341399948
# Eof

==> anc/Y2sPTTable.tsv <==
#Y2s-pT
#pT	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.12736314986406727	0.1437216317077258	0.15109309641101956
1	0.12664734484025067	0.14225219979605727	0.15109726381128724
2	0.12688313938802664	0.1413358950972459	0.15074902771154208
3	0.1280189592035618	0.1412727457561404	0.15062544318551635
4	0.13000322998302274	0.14236277991758942	0.15130356530694225
5	0.13278437742257607	0.1449060257264416	0.153360449149552
6	0.1363108272183884	0.14920251132754556	0.1573731497870778
7	0.14053100506662625	0.15555226486574997	0.1639187222932519
8	0.14539333666345633	0.16425531448590353	0.1735742217418065
9	0.15084624770504515	0.1756116883328548	0.18691670320647383
10	0.15683816388755933	0.18992141455145245	0.2045232217609861
11	0.1633175109071655	0.1991887209359603	0.21569133714722602
12	0.17023271446003024	0.20801130228700587	0.22648516333671997
13	0.17753220024232014	0.21651948966756424	0.23705666773173967
14	0.1851643939502018	0.2248436141406104	0.24755781773455665
15	0.1930777212798418	0.23311400676911948	0.25814058074744256
16	0.20122060792740676	0.24146099861606649	0.2689569241726691
17	0.20954147958906327	0.2500149207444265	0.2801588154125078
18	0.21798876196097794	0.2589061042171746	0.29189822186923037
19	0.22651088073931733	0.2682648800972857	0.3043271109451084
20	0.2350562616202481	0.27822157944773507	0.3175974500424135
# Eof

==> anc/Y2sRapidity.tsv <==
#Y2s-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.15489792092400337	0.18036021446004286	0.19504278903004124
0.2	0.15490594905272279	0.1803697782716084	0.19504974146580745
0.4	0.1549266515852037	0.18038794653673135	0.19506615512535444
0.6000000000000001	0.15496486615227606	0.18043436163716645	0.19511073612419913
0.8	0.15504373224044452	0.1805164725767103	0.1952002209073725
1.	0.15520368350593283	0.18070971295838884	0.19537849269439192
1.2000000000000002	0.15549559299466773	0.18107191788859828	0.19568652049135732
1.4000000000000001	0.15592881109642046	0.18150189479868045	0.1961848190972144
1.6	0.15641921215140742	0.18208911371762132	0.1967987323344708
1.8	0.15708470829649307	0.18294083478090606	0.19768988183126632
2.	0.1579508611618691	0.1839717891109663	0.1987653882177558
2.2	0.15919949281016857	0.18563116814950595	0.20033717866650722
2.4000000000000004	0.16094054763010526	0.1879272981285145	0.20271646871194923
2.6	0.16383863208987834	0.19143438415540517	0.2064963535033035
2.8000000000000003	0.16803308760059288	0.1966710800850079	0.21203844907467748
3.	0.17430204602860172	0.2040047937833438	0.22036113899998166
3.2	0.18273882265850633	0.21436209664077535	0.231856055447349
3.4000000000000004	0.19348835645213924	0.22706079679201993	0.2466841740270543
3.6	0.20791900825210327	0.24455122689213524	0.26614505537541366
3.8000000000000003	0.22661725946777075	0.2663758389966867	0.2911963319822277
4.	0.25027472067874285	0.29375473242219496	0.3218029453468384
4.2	0.2805791297735655	0.32814249339667523	0.3590992554608424
4.4	0.31875139208405784	0.3694799958797569	0.40409384322597197
4.6000000000000005	0.3653599249127697	0.42113999134460445	0.45880305465616794
4.800000000000001	0.42115028297157053	0.4823395316245954	0.5217846754860234
5.	0.4882054389996322	0.556726553617285	0.596258992428102
5.2	0.5589967717717474	0.6298535724307178	0.6542640069646456
5.4	0.6317914335979194	0.7081881958242416	0.7101497631144401
5.6000000000000005	0.7244663674824835	0.8099557380422205	0.7919166506043749
5.800000000000001	0.8411985069613993	0.9329630439207581	0.9122354156170939
6.	0.9559993165610488	0.9864347549696867	0.9897393479375811
6.2	0.9951997999192809	0.9957400678047549	0.9959173410343897
6.4	0.9975269114286354	0.9975464999999999	0.9975464999999999
6.6000000000000005	0.9975464999999999	0.9975464999999999	0.9975464999999999
6.800000000000001	0.9975464999999999	0.9975464999999999	0.9975464999999999
# Eof

==> anc/rawY1sNpart.tsv <==
#Y1s-RAW-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9967824818384052	0.9968230723984247	0.9968342216711973
20	0.9097684645233154	0.9358259805807345	0.9515064259902574
40	0.829848726186427	0.8805670397884915	0.9233391165231695
60	0.768428002825275	0.8306438755278203	0.8887387056440894
80	0.7190581984528581	0.786399115767743	0.8541075013816161
100	0.6782697107363923	0.7479966548773139	0.8214844277923652
120	0.6441281973113363	0.7144169197106712	0.7913362189207
140	0.6145715929133778	0.6847562993189577	0.7636243854406035
160	0.5886580619956188	0.6583143069922275	0.7382185787634772
180	0.5656898365746389	0.634570373195608	0.7150212161745322
200	0.545213138827982	0.6131178664278152	0.6937467526554779
220	0.526848507188243	0.593616750179355	0.6741564075633585
240	0.5102532501840228	0.5757849714703327	0.6560715153307429
260	0.49496465410364854	0.5592416927482903	0.639250835615359
280	0.4808782311425358	0.5439226600977051	0.623584672010585
300	0.46777246755217883	0.5296927938918976	0.6088375775492236
320	0.4555565996385236	0.516436734475317	0.5949223801393723
340	0.4440160430972855	0.5038686491311487	0.5816350167727052
360	0.4329650325550669	0.4917607955565956	0.5688385882245166
380	0.42207166853212075	0.47973372505430945	0.5562317892430838
400	0.41056911221792985	0.4671110528872012	0.542660939010235
# Eof

==> anc/rawY2sNpart.tsv <==
Join[{"#Y2s-RAW-Npart", {"#Npart", "etabar=1/4pi", "        etabar=2/4pi", "        etabar=3/4pi"}, {0, 0.9972748028347725, 0.9973042402619307, 0.9973020540525672}, {20, 0.8504089253081548, 0.892505822645859, 0.9314630277422288}, {40, 0.6373598411695244, 0.6963944194956518, 0.7567133901746206}, {60, 0.48794806025810933, 0.5603163218343858, 0.6192013596958215}, {80, 0.38955219135325925, 0.46006067866173367, 0.5173581829208962}, {100, 0.3217464259982121, 0.38819761158044186, 0.44166329343323874}, {120, 0.27906580917135965, 0.33664337002605915, 0.38599976236971095}, {140, 0.2464284247507294, 0.29661628145208624, 0.34023638672449513}, {160, 0.22017003353067932, 0.26479265068408525, 0.30351741215911426}, {180, 0.1975963850117878, 0.2387148059360738, 0.27522344704205565}, {200, 0.17895776225301047, 0.21739695038006654, 0.25254632356320467}, {220, 0.16446345887150185, 0.200014733439682, 0.23313777412103712}, {240, 0.15295458622598113, 0.18567507660736665, 0.21649100813441108}, {260, 0.14286637335079422, 0.17317211482508937, 0.2019217396773195}, {280, 0.1338900494420406, 0.16227035979928603, 0.18922408365517535}, {300, 0.12537335540595684, 0.1524725046106017, 0.17795887541537428}, {320, 0.11738453591781398, 0.14357075465893712, 0.16779935167702464}, {340, 0.1101581640615127, 0.1350729613035676, 0.1579409305885155}, {360, 0.10343754818092683, 0.1268572795932986, 0.14816990630831708}, {380, 0.09676865245096095, 0.11869629746944999, 0.13833425029765034}, {400, 0.08915380559737705, 0.1097512572649683, 0.12922059436748165}}, EndOfFile]

==> anc/rawY3sNpart.tsv <==
#Y3s-RAW-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9981427866259239	0.9978430376609236	0.9979135418795191
20	0.47603736969087224	0.562277678614704	0.5442108081220233
40	0.2763608595824408	0.32776906578846216	0.31690132934416965
60	0.1993858119251517	0.233839924288809	0.22711947767546875
80	0.1560540922851461	0.18614678090700804	0.17939759911787018
100	0.1283213517693852	0.15324054805305642	0.14841860798960801
120	0.11036393518826514	0.1303162845764043	0.1270714083901581
140	0.09631081675774404	0.11393980048754372	0.11080934210840651
160	0.08524957118956708	0.10169714480451139	0.09830010755770352
180	0.07651286701079867	0.0917962226475708	0.08855989267912576
200	0.06945614421825189	0.08339496311594566	0.08065514543758792
220	0.06354040390763388	0.07578920322929099	0.07380520379771187
240	0.058512458793565154	0.06922004925325968	0.06787103334402457
260	0.05403044676874546	0.06401305109031177	0.06266490506718961
280	0.0499955398353381	0.059765695734633514	0.058078810523192435
300	0.046197090587505	0.05559973539535591	0.053880336965906335
320	0.0426524441499185	0.051482914210912195	0.05001751051259774
340	0.03942523252745454	0.04741047603184671	0.04637689522428687
360	0.03627343917187081	0.043427538568865186	0.042808933685585214
380	0.03289035764697975	0.03956725753858791	0.039122618666080376
400	0.02988038818777969	0.035469318587114926	0.035599332460517295
# Eof

==> anc/rawchib1Npart.tsv <==
#chib1-RAW-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9972659651888692	0.9972889316472024	0.9972864999251146
20	0.8854571064723871	0.923139695407942	0.9553423141599418
40	0.7604932367683721	0.8309878653667396	0.8998571173423129
60	0.6376488039640617	0.7264966963911328	0.8071820427649485
80	0.5381504221935994	0.6261708088979293	0.7050276335798183
100	0.4642220589577255	0.5527149929712893	0.629374909730593
120	0.4092863109221045	0.4931459045012412	0.5674158396444879
140	0.36286760006744617	0.4437352072936582	0.5164240590075349
160	0.324945507787355	0.4036683242386698	0.47438613857310824
180	0.2955233331174553	0.37233997536629	0.4398035382906134
200	0.27155512545248106	0.34612001929380304	0.41020266125083127
220	0.25049377664012523	0.3219728313810862	0.3835150172943678
240	0.23219924172840425	0.30012123553434455	0.35996155958409704
260	0.21648242724712244	0.2808660961908188	0.3398406266158147
280	0.20286116550939504	0.26404926789405975	0.32252301462714716
300	0.19029025513276443	0.24932364649498573	0.3066383459009213
320	0.17890284125826955	0.2364815798472578	0.292000944772123
340	0.16913624241737418	0.22501785420982698	0.27825386490731313
360	0.1603638264475292	0.2138798321711282	0.2647103357226817
380	0.15151034607337005	0.2018476252163368	0.250666603878537
400	0.1413052301126605	0.19094773549783065	0.2378831914605348
# Eof

==> anc/rawchib2Npart.tsv <==
#chib2-RAW-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9974855354361856	0.9974935823687715	0.9974801898103247
20	0.7844982939532953	0.8793359481682794	0.931045706402337
40	0.46773511301547094	0.5938053056277631	0.6948316377977477
60	0.33562977064872823	0.4295566453047406	0.5240344876028754
80	0.26530476461814184	0.3402133501200238	0.41290041162345376
100	0.21884186081467302	0.2830435599896825	0.3432158854535563
120	0.18778224736340046	0.24227868333108887	0.2963833360508817
140	0.16479470018462009	0.2135552804813584	0.2602031379502846
160	0.14695350043244995	0.19148488679031683	0.23170669061243804
180	0.13209536091979843	0.17206394413211304	0.20870899952479097
200	0.11988247642413227	0.15571378674239447	0.1902936108917685
220	0.1100323648741012	0.14278674596383245	0.17569416069883736
240	0.10178128385153058	0.13238969007442272	0.16355305729336828
260	0.09409800229708667	0.12331668216416833	0.15203723412731002
280	0.08710107905117018	0.11522332804927743	0.14141176048354978
300	0.08106025685908558	0.10737573996781727	0.13227413053954484
320	0.07576467014190397	0.0999617037785069	0.1242706641851278
340	0.07064564050210456	0.09353180469235582	0.11643455677047729
360	0.06550361143368297	0.08741929528552006	0.1089352440296409
380	0.06012399935339043	0.08060532243845002	0.1019490485602101
400	0.05494309954574149	0.07403537925518001	0.09351415696048959
# Eof
